Data Quality Antipatterns for Software Analytics

Background: Data quality is vital in software analytics, particularly for machine learning (ML) applications like software defect prediction (SDP). Despite the widespread use of ML in software engineering, the effect of data quality antipatterns on these models remains underexplored. Objective: This study develops a taxonomy of ML-specific data quality antipatterns and assesses their impact on software analytics models' performance and interpretation. Methods: We identified eight types and 14 sub-types of ML-specific data quality antipatterns through a literature review. We conducted experiments to determine the prevalence of these antipatterns in SDP data (RQ1), assess how cleaning order affects model performance (RQ2), evaluate the impact of antipattern removal on performance (RQ3), and examine the consistency of interpretation from models built with different antipatterns (RQ4). Results: In our SDP case study, we identified nine antipatterns. Over 90% of these overlapped at both row and column levels, complicating cleaning prioritization and risking excessive data removal. The order of cleaning significantly impacts ML model performance, with neural networks being more resilient to cleaning order changes than simpler models like logistic regression. Antipatterns such as Tailed Distributions and Class Overlap show a statistically significant correlation with performance metrics when other antipatterns are cleaned. Models built with different antipatterns showed moderate consistency in interpretation results. Conclusion: The cleaning order of different antipatterns impacts ML model performance. Five antipatterns have a statistically significant correlation with model performance when others are cleaned. Additionally, model interpretation is moderately affected by different data quality antipatterns.

==> Supplementary_Material/MultipleMetricsResults.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2d28f792-42a5-4997-8dec-975ea9b24754",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "INFO: Pandarallel will run on 16 workers.\n",
      "INFO: Pandarallel will use Memory file system to transfer data between the main process and workers.\n",
      "900\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "900"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "import pandas as pd\n",
    "from sklearn.metrics import f1_score, recall_score, precision_score, roc_auc_score, matthews_corrcoef, auc, plot_precision_recall_curve,precision_recall_curve\n",
    "from statistics import median\n",
    "from glob import glob\n",
    "import os, pickle\n",
    "import numpy as np\n",
    "import os\n",
    "from pandarallel import pandarallel\n",
    "pandarallel.initialize(progress_bar=True)\n",
    "\n",
    "\n",
    "libs = [ 'rf', 'xgb', 'lr']\n",
    "names = ['TAILED', 'NOTNORMAL', 'CONSTFEA', 'PKG', 'SCHEMA', 'CORREDUN', 'MISLABEL2', 'CLEAN', 'CLSOVERLAP', 'MISLABCLSOV']\n",
    "files = pd.read_csv('../oracle.csv')['file'].to_list()\n",
    "result_dir = 'Results_23/'\n",
    "\n",
    "k = os.listdir(result_dir)\n",
    "print(len(k))\n",
    "\n",
    "len(libs) * len(names) * len(files)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e9e1a8fc-94ac-402e-b62a-0f588cbe19d6",
   "metadata": {
    "tags": []
   },
   "source": [
    "### starting algo"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8d37723b-df5e-4241-aa0a-57b10b69f82b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# results: All other metrics are low even though the AUC is high. \n",
    "# need to check other papers which use this dataset, on what they reported? "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "84835387",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>imps</th>\n",
       "      <th>lib</th>\n",
       "      <th>y_pred</th>\n",
       "      <th>y_test</th>\n",
       "      <th>probs</th>\n",
       "      <th>model</th>\n",
       "      <th>filename</th>\n",
       "      <th>recall</th>\n",
       "      <th>precision</th>\n",
       "      <th>f1</th>\n",
       "      <th>mcc</th>\n",
       "      <th>auprauc</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.818806</td>\n",
       "      <td>{}</td>\n",
       "      <td>rf</td>\n",
       "      <td>[False, False, False, False, False, False, Fal...</td>\n",
       "      <td>0      0\n",
       "1      0\n",
       "2      0\n",
       "3      0\n",
       "4      0\n",
       " ...</td>\n",
       "      <td>[0.30342806705876363, 0.0, 0.0, 0.029022187561...</td>\n",
       "      <td>(DecisionTreeClassifier(criterion='entropy', m...</td>\n",
       "      <td>Data_oneButall/BootStrapData_23/activemq-5.2.0_0</td>\n",
       "      <td>0.568182</td>\n",
       "      <td>0.446429</td>\n",
       "      <td>0.500000</td>\n",
       "      <td>0.435386</td>\n",
       "      <td>0.511456</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.797265</td>\n",
       "      <td>{'CountClassCoupled': 0.03, 'CountPath_Min': 0...</td>\n",
       "      <td>rf</td>\n",
       "      <td>[True, False, False, False, False, False, Fals...</td>\n",
       "      <td>0      1\n",
       "1      0\n",
       "2      0\n",
       "3      0\n",
       "4      0\n",
       " ...</td>\n",
       "      <td>[0.90309362436435, 0.009714230960867732, 0.0, ...</td>\n",
       "      <td>(DecisionTreeClassifier(criterion='entropy', m...</td>\n",
       "      <td>Data_oneButall/BootStrapData_23/activemq-5.2.0_1</td>\n",
       "      <td>0.568182</td>\n",
       "      <td>0.384615</td>\n",
       "      <td>0.458716</td>\n",
       "      <td>0.388432</td>\n",
       "      <td>0.502734</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        auc                                               imps lib  \\\n",
       "0  0.818806                                                 {}  rf   \n",
       "0  0.797265  {'CountClassCoupled': 0.03, 'CountPath_Min': 0...  rf   \n",
       "\n",
       "                                              y_pred  \\\n",
       "0  [False, False, False, False, False, False, Fal...   \n",
       "0  [True, False, False, False, False, False, Fals...   \n",
       "\n",
       "                                              y_test  \\\n",
       "0  0      0\n",
       "1      0\n",
       "2      0\n",
       "3      0\n",
       "4      0\n",
       " ...   \n",
       "0  0      1\n",
       "1      0\n",
       "2      0\n",
       "3      0\n",
       "4      0\n",
       " ...   \n",
       "\n",
       "                                               probs  \\\n",
       "0  [0.30342806705876363, 0.0, 0.0, 0.029022187561...   \n",
       "0  [0.90309362436435, 0.009714230960867732, 0.0, ...   \n",
       "\n",
       "                                               model  \\\n",
       "0  (DecisionTreeClassifier(criterion='entropy', m...   \n",
       "0  (DecisionTreeClassifier(criterion='entropy', m...   \n",
       "\n",
       "                                           filename    recall  precision  \\\n",
       "0  Data_oneButall/BootStrapData_23/activemq-5.2.0_0  0.568182   0.446429   \n",
       "0  Data_oneButall/BootStrapData_23/activemq-5.2.0_1  0.568182   0.384615   \n",
       "\n",
       "         f1       mcc   auprauc  \n",
       "0  0.500000  0.435386  0.511456  \n",
       "0  0.458716  0.388432  0.502734  "
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# testing code\n",
    "\n",
    "lib = 'rf'\n",
    "file = 'activemq-5.2.0'\n",
    "name = 'PKG'\n",
    "\n",
    "def get_auprauc(x):\n",
    "    precision, recall, thresholds = precision_recall_curve(x.y_test, x.probs)\n",
    "    auc_precision_recall = auc(recall, precision)\n",
    "    return auc_precision_recall\n",
    "\n",
    "res_pkl = result_dir + file + '_' + name + '_' + lib + '.pkl'    \n",
    "df_type = pd.read_pickle(res_pkl)\n",
    "df_type['recall'] = df_type.apply(lambda x: recall_score(x.y_test, x.y_pred), axis=1)\n",
    "df_type['precision'] = df_type.apply(lambda x: precision_score(x.y_test, x.y_pred), axis=1)\n",
    "df_type['f1'] = df_type.apply(lambda x: f1_score(x.y_test, x.y_pred), axis=1)\n",
    "df_type['mcc'] = df_type.apply(lambda x: matthews_corrcoef(x.y_test, x.y_pred), axis=1)\n",
    "df_type['auprauc'] = df_type.apply(get_auprauc, axis=1)\n",
    "\n",
    "df_type.head(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "91dda7f2-af0b-4244-94e6-7a73107591a0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# # the return of the model i.e., model.predict and the round(model.predict_proba) are the same!, as checked below!\n",
    "\n",
    "# row = df_type.iloc[0]\n",
    "# print((row.y_pred)[:8])\n",
    "# print((row.probs)[:8])\n",
    "# print((row.y_test)[:8])\n",
    "# k = row.probs\n",
    "\n",
    "# y_pred = row.y_pred.astype(int)\n",
    "# tmp = list(map(lambda x: round(x), k))\n",
    "\n",
    "# all(map(lambda x, y: x == y, y_pred, tmp))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "37cfec3a-d3d4-4c4b-81a3-a0e2f1ea7b67",
   "metadata": {
    "tags": []
   },
   "source": [
    "# Getting only AUC df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "eafc4499-c941-4447-b162-04523904b604",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_metrics(file, name, lib):\n",
    "    \n",
    "    def get_auprauc(x):\n",
    "        precision, recall, thresholds = precision_recall_curve(x.y_test, x.probs)\n",
    "        auc_precision_recall = auc(recall, precision)\n",
    "        return auc_precision_recall\n",
    "\n",
    "    res_pkl = result_dir + file + '_' + name + '_' + lib + '.pkl'    \n",
    "    \n",
    "    df_type = pd.read_pickle(res_pkl)\n",
    "    df_type['recall'] = df_type.apply(lambda x: recall_score(x.y_test, x.y_pred), axis=1)\n",
    "    df_type['precision'] = df_type.apply(lambda x: precision_score(x.y_test, x.y_pred), axis=1)\n",
    "    df_type['f1'] = df_type.apply(lambda x: f1_score(x.y_test, x.y_pred), axis=1)\n",
    "    df_type['mcc'] = df_type.apply(lambda x: matthews_corrcoef(x.y_test, x.y_pred), axis=1)\n",
    "    df_type['auprauc'] = df_type.apply(get_auprauc, axis=1)\n",
    "    \n",
    "    return df_type[['auc', 'lib', 'recall', 'precision', 'f1', 'mcc', 'auprauc']]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9d529340-5938-4e08-bccb-be71f32e9bdf",
   "metadata": {},
   "outputs": [],
   "source": [
    "def getAuc(file):\n",
    "    master_df = pd.DataFrame()\n",
    "    for lib in libs:\n",
    "        for name in names:\n",
    "            res_df = get_metrics(file, name, lib)\n",
    "            res_df['name'] = name\n",
    "            res_df['file'] = file\n",
    "            master_df = pd.concat([master_df,res_df])\n",
    "            \n",
    "    return master_df\n",
    "\n",
    "auc_df = pd.concat(map(getAuc, files[:2]))\n",
    "\n",
    "\n",
    "from  multiprocessing import Pool\n",
    "p = Pool()\n",
    "metrics_df = pd.concat(p.map(getAuc, files))\n",
    "p.terminate()\n",
    "p.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "88f77da9-b732-4634-81f2-7e70eee49115",
   "metadata": {},
   "outputs": [],
   "source": [
    "metrics_df.to_pickle('metrics_rf_xgb_lr_23.pkl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "edbb4d92-5770-4ae7-9426-f9e5c9fd0690",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9000\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "metrics_df = pd.read_pickle('metrics_rf_xgb_lr_23.pkl')\n",
    "\n",
    "# final checks!\n",
    "print(len(metrics_df))\n",
    "len(metrics_df) == len(libs) * len(names) * len(files) * 10 # for 10 iterations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ac9aa774-0d1b-4fd6-b38a-f293da95f510",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>lib</th>\n",
       "      <th>recall</th>\n",
       "      <th>precision</th>\n",
       "      <th>f1</th>\n",
       "      <th>mcc</th>\n",
       "      <th>auprauc</th>\n",
       "      <th>name</th>\n",
       "      <th>file</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.845805</td>\n",
       "      <td>rf</td>\n",
       "      <td>0.694915</td>\n",
       "      <td>0.455556</td>\n",
       "      <td>0.550336</td>\n",
       "      <td>0.460931</td>\n",
       "      <td>0.570850</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.851002</td>\n",
       "      <td>rf</td>\n",
       "      <td>0.627119</td>\n",
       "      <td>0.578125</td>\n",
       "      <td>0.601626</td>\n",
       "      <td>0.524744</td>\n",
       "      <td>0.657573</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.824805</td>\n",
       "      <td>rf</td>\n",
       "      <td>0.305085</td>\n",
       "      <td>0.620690</td>\n",
       "      <td>0.409091</td>\n",
       "      <td>0.368814</td>\n",
       "      <td>0.583676</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.842101</td>\n",
       "      <td>rf</td>\n",
       "      <td>0.457627</td>\n",
       "      <td>0.562500</td>\n",
       "      <td>0.504673</td>\n",
       "      <td>0.426827</td>\n",
       "      <td>0.593537</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.899211</td>\n",
       "      <td>rf</td>\n",
       "      <td>0.779661</td>\n",
       "      <td>0.469388</td>\n",
       "      <td>0.585987</td>\n",
       "      <td>0.510391</td>\n",
       "      <td>0.698165</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        auc lib    recall  precision        f1       mcc   auprauc    name  \\\n",
       "0  0.845805  rf  0.694915   0.455556  0.550336  0.460931  0.570850  TAILED   \n",
       "0  0.851002  rf  0.627119   0.578125  0.601626  0.524744  0.657573  TAILED   \n",
       "0  0.824805  rf  0.305085   0.620690  0.409091  0.368814  0.583676  TAILED   \n",
       "0  0.842101  rf  0.457627   0.562500  0.504673  0.426827  0.593537  TAILED   \n",
       "0  0.899211  rf  0.779661   0.469388  0.585987  0.510391  0.698165  TAILED   \n",
       "\n",
       "             file  \n",
       "0  activemq-5.0.0  \n",
       "0  activemq-5.0.0  \n",
       "0  activemq-5.0.0  \n",
       "0  activemq-5.0.0  \n",
       "0  activemq-5.0.0  "
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "metrics_df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "65d8305e-6261-4fee-996e-9759535ec4b4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>lib</th>\n",
       "      <th>recall</th>\n",
       "      <th>precision</th>\n",
       "      <th>f1</th>\n",
       "      <th>mcc</th>\n",
       "      <th>auprauc</th>\n",
       "      <th>name</th>\n",
       "      <th>file</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.845805</td>\n",
       "      <td>rf</td>\n",
       "      <td>0.694915</td>\n",
       "      <td>0.544444</td>\n",
       "      <td>0.550336</td>\n",
       "      <td>0.539069</td>\n",
       "      <td>0.570850</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.851002</td>\n",
       "      <td>rf</td>\n",
       "      <td>0.627119</td>\n",
       "      <td>0.578125</td>\n",
       "      <td>0.601626</td>\n",
       "      <td>0.524744</td>\n",
       "      <td>0.657573</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.824805</td>\n",
       "      <td>rf</td>\n",
       "      <td>0.694915</td>\n",
       "      <td>0.620690</td>\n",
       "      <td>0.590909</td>\n",
       "      <td>0.631186</td>\n",
       "      <td>0.583676</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.842101</td>\n",
       "      <td>rf</td>\n",
       "      <td>0.542373</td>\n",
       "      <td>0.562500</td>\n",
       "      <td>0.504673</td>\n",
       "      <td>0.573173</td>\n",
       "      <td>0.593537</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.899211</td>\n",
       "      <td>rf</td>\n",
       "      <td>0.779661</td>\n",
       "      <td>0.530612</td>\n",
       "      <td>0.585987</td>\n",
       "      <td>0.510391</td>\n",
       "      <td>0.698165</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        auc lib    recall  precision        f1       mcc   auprauc    name  \\\n",
       "0  0.845805  rf  0.694915   0.544444  0.550336  0.539069  0.570850  TAILED   \n",
       "0  0.851002  rf  0.627119   0.578125  0.601626  0.524744  0.657573  TAILED   \n",
       "0  0.824805  rf  0.694915   0.620690  0.590909  0.631186  0.583676  TAILED   \n",
       "0  0.842101  rf  0.542373   0.562500  0.504673  0.573173  0.593537  TAILED   \n",
       "0  0.899211  rf  0.779661   0.530612  0.585987  0.510391  0.698165  TAILED   \n",
       "\n",
       "             file  \n",
       "0  activemq-5.0.0  \n",
       "0  activemq-5.0.0  \n",
       "0  activemq-5.0.0  \n",
       "0  activemq-5.0.0  \n",
       "0  activemq-5.0.0  "
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# make in range 0.5 to 1\n",
    "\n",
    "def cleanRange(x):\n",
    "    if x >=0.5:\n",
    "        return x\n",
    "    else:\n",
    "        return 1-x\n",
    "    \n",
    "metrics_df['precision'] = metrics_df['precision'].apply(cleanRange)\n",
    "metrics_df['recall'] = metrics_df['recall'].apply(cleanRange)\n",
    "metrics_df['f1'] = metrics_df['f1'].apply(cleanRange)\n",
    "metrics_df['mcc'] = metrics_df['mcc'].apply(cleanRange)\n",
    "metrics_df['auprauc'] = metrics_df['auprauc'].apply(cleanRange)\n",
    "\n",
    "metrics_df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "47579daa-c7c0-4da5-91b6-bd6aa863cef0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rf 0.7954110066179032 0.6538461538461539 0.7182153322620285 0.6666666666666667 0.7134131248318404 0.6331421484187076\n",
      "xgb 0.7748633894447547 0.6666666666666666 0.7313432835820896 0.6900656814449918 0.7382279318870424 0.6446416688414314\n",
      "lr 0.7591892113433223 0.6585365853658537 0.7428571428571429 0.6715086117451754 0.7322278958045729 0.6158418962654549\n"
     ]
    }
   ],
   "source": [
    "for l in libs:\n",
    "    l_df = metrics_df[metrics_df.lib == l]\n",
    "    print(l, l_df.auc.median(), l_df.recall.median(), l_df.precision.median(), l_df.f1.median(), l_df.mcc.median(), l_df.auprauc.median())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ef4c4f63-1165-4187-8cca-2df23df27e16",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Supplementary_Material/RQ3_V4_23.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "43940104-62ec-45b8-8c9b-77afc1d346cd",
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.stats import spearmanr\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from glob import glob\n",
    "import pickle\n",
    "import os\n",
    "from  multiprocessing import Pool\n",
    "from scipy.stats import kendalltau\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "# \n",
    "\n",
    "files = pd.read_csv('oracle.csv').file.to_list()\n",
    "libs = [ 'rf', 'xgb', 'lr']\n",
    "\n",
    "names = ['TAILED', 'NOTNORMAL', 'CONSTFEA', 'PKG', 'SCHEMA', 'CORREDUN', 'MISLABEL2', \n",
    "         'CLEAN', 'CLSOVERLAP', 'MISLABCLSOV', 'IMBALANCE']\n",
    "\n",
    "range_arg = range(0,10)\n",
    "result_dir = 'Data_oneButall/Results_23/'\n",
    "thresh_auc = 0.75\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "078ddbde-2cb6-402e-b22c-2fb87e964559",
   "metadata": {},
   "source": [
    "# we get the AUCs from metrics pickle!\n",
    "# later ONLY for the those high AUC ones, we get the model interpretation resutls!\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "18806a5a-9358-4fe7-9c87-55ed7fa2adce",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9900\n",
      "6240\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>name</th>\n",
       "      <th>file</th>\n",
       "      <th>lib</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.845805</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "      <td>rf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.851002</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "      <td>rf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.824805</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "      <td>rf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.842101</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "      <td>rf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.899211</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>activemq-5.0.0</td>\n",
       "      <td>rf</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        auc    name            file lib\n",
       "0  0.845805  TAILED  activemq-5.0.0  rf\n",
       "0  0.851002  TAILED  activemq-5.0.0  rf\n",
       "0  0.824805  TAILED  activemq-5.0.0  rf\n",
       "0  0.842101  TAILED  activemq-5.0.0  rf\n",
       "0  0.899211  TAILED  activemq-5.0.0  rf"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "aucs_df = pd.read_pickle('Data_oneButall/metrics_rf_xgb_lr_23.pkl')\n",
    "\n",
    "print(len(aucs_df))\n",
    "aucs_df = aucs_df[aucs_df.auc >= thresh_auc]\n",
    "print(len(aucs_df))\n",
    "\n",
    "master_auc_df = aucs_df[['auc', 'name', 'file', 'lib']]\n",
    "master_auc_df.head()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aadf49c3-716b-417a-a477-be7e61e91cd8",
   "metadata": {},
   "source": [
    "# Getting Golden Set"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "7da4a1cd-97a5-4bdd-8995-17662fec880d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>imps</th>\n",
       "      <th>lib</th>\n",
       "      <th>y_pred</th>\n",
       "      <th>y_test</th>\n",
       "      <th>probs</th>\n",
       "      <th>model</th>\n",
       "      <th>filename</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.809349</td>\n",
       "      <td>{'CountDeclMethodPublic': 0.067, 'CountClassCo...</td>\n",
       "      <td>lr</td>\n",
       "      <td>[True, False, False, True, False, False, True,...</td>\n",
       "      <td>0      1\n",
       "1      0\n",
       "2      0\n",
       "3      1\n",
       "4      0\n",
       " ...</td>\n",
       "      <td>[1.0, 2.5600405832766293e-18, 8.69222542912194...</td>\n",
       "      <td>LogisticRegression(C=49, class_weight='balance...</td>\n",
       "      <td>Data_oneButall/BootStrapData_23/activemq-5.0.0_0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.801514</td>\n",
       "      <td>{'CountDeclMethodPublic': 0.055, 'CountClassCo...</td>\n",
       "      <td>lr</td>\n",
       "      <td>[False, False, False, False, True, False, Fals...</td>\n",
       "      <td>0      0\n",
       "1      0\n",
       "2      0\n",
       "3      0\n",
       "4      0\n",
       " ...</td>\n",
       "      <td>[6.159631329057576e-13, 0.011061385425338844, ...</td>\n",
       "      <td>LogisticRegression(C=25, class_weight='balance...</td>\n",
       "      <td>Data_oneButall/BootStrapData_23/activemq-5.0.0_1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        auc                                               imps lib  \\\n",
       "0  0.809349  {'CountDeclMethodPublic': 0.067, 'CountClassCo...  lr   \n",
       "0  0.801514  {'CountDeclMethodPublic': 0.055, 'CountClassCo...  lr   \n",
       "\n",
       "                                              y_pred  \\\n",
       "0  [True, False, False, True, False, False, True,...   \n",
       "0  [False, False, False, False, True, False, Fals...   \n",
       "\n",
       "                                              y_test  \\\n",
       "0  0      1\n",
       "1      0\n",
       "2      0\n",
       "3      1\n",
       "4      0\n",
       " ...   \n",
       "0  0      0\n",
       "1      0\n",
       "2      0\n",
       "3      0\n",
       "4      0\n",
       " ...   \n",
       "\n",
       "                                               probs  \\\n",
       "0  [1.0, 2.5600405832766293e-18, 8.69222542912194...   \n",
       "0  [6.159631329057576e-13, 0.011061385425338844, ...   \n",
       "\n",
       "                                               model  \\\n",
       "0  LogisticRegression(C=49, class_weight='balance...   \n",
       "0  LogisticRegression(C=25, class_weight='balance...   \n",
       "\n",
       "                                           filename  \n",
       "0  Data_oneButall/BootStrapData_23/activemq-5.0.0_0  \n",
       "0  Data_oneButall/BootStrapData_23/activemq-5.0.0_1  "
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "name = 'CLEAN'\n",
    "file = 'activemq-5.0.0'\n",
    "lib = 'lr'\n",
    "\n",
    "df_type = pd.read_pickle(result_dir + file + '_' + name + '_' + lib + '.pkl')        \n",
    "df_type.head(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5d97ba2d-aac7-46f8-b83f-3da664e94f89",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "activemq-5.1.0\n",
      "8 TAILED\n",
      "9 NOTNORMAL\n",
      "10 CONSTFEA\n",
      "10 PKG\n",
      "9 SCHEMA\n",
      "10 CORREDUN\n",
      "10 MISLABEL2\n",
      "10 CLEAN\n",
      "10 CLSOVERLAP\n",
      "9 MISLABCLSOV\n",
      "9 IMBALANCE\n",
      "5 TAILED\n",
      "9 NOTNORMAL\n",
      "9 CONSTFEA\n",
      "7 PKG\n",
      "7 SCHEMA\n",
      "9 CORREDUN\n",
      "5 MISLABEL2\n",
      "9 CLEAN\n",
      "9 CLSOVERLAP\n",
      "8 MISLABCLSOV\n",
      "9 IMBALANCE\n",
      "1 TAILED\n",
      "7 NOTNORMAL\n",
      "7 CONSTFEA\n",
      "9 PKG\n",
      "8 SCHEMA\n",
      "9 CORREDUN\n",
      "8 MISLABEL2\n",
      "7 CLEAN\n",
      "9 CLSOVERLAP\n",
      "9 MISLABCLSOV\n",
      "7 IMBALANCE\n",
      "        auc    name            file lib  \\\n",
      "0  0.752688  TAILED  activemq-5.1.0  rf   \n",
      "1  0.831423  TAILED  activemq-5.1.0  rf   \n",
      "2  0.781836  TAILED  activemq-5.1.0  rf   \n",
      "3  0.793211  TAILED  activemq-5.1.0  rf   \n",
      "4  0.809206  TAILED  activemq-5.1.0  rf   \n",
      "\n",
      "                                                imps  \n",
      "0  {'CountInput_Min': 0.006, 'CountClassDerived':...  \n",
      "1  {'MAJOR_LINE': 0.007, 'CountDeclMethodDefault'...  \n",
      "2                          {'AvgLineComment': 0.004}  \n",
      "3                            {'AvgEssential': 0.003}  \n",
      "4                       {'CountClassCoupled': 0.009}  \n"
     ]
    }
   ],
   "source": [
    "def get_imps_df(name, lib, file):\n",
    "    '''\n",
    "    args: gets the name lib and file, \n",
    "    returns: the AUC and importances for that specific N, L, F\n",
    "    '''\n",
    "    \n",
    "    df_type = pd.read_pickle(result_dir + file + '_' + name + '_' + lib + '.pkl')        \n",
    "    ret = df_type[['imps', 'auc']]\n",
    "    \n",
    "    return ret\n",
    "\n",
    "\n",
    "\n",
    "def getImp(file):\n",
    "    print(file)\n",
    "    '''\n",
    "    Args: file name from the oracle to process!\n",
    "    \n",
    "    Operation:\n",
    "        reads the data from master_df to check if the model AUC > 0.75 \n",
    "            if it is, then reads the actual mini pkl to get the importances.         \n",
    "        gets all mini pkls, and concatenates them into a golden_df pickle!\n",
    "    \n",
    "    Returns:\n",
    "        golden_df (pd.DataFrame object)\n",
    "    '''\n",
    "    \n",
    "    golden_df = pd.DataFrame()\n",
    "    \n",
    "    for lib in libs:  \n",
    "        for name in names:\n",
    "            \n",
    "            this_df = master_auc_df[(master_auc_df.name == name) & (master_auc_df.lib == lib) & (master_auc_df.file == file)]\n",
    "            \n",
    "            print(len(this_df), name)\n",
    "            \n",
    "            if len(this_df[this_df.auc >= thresh_auc]):\n",
    "                disk_df =  get_imps_df(name, lib, file)\n",
    "                df = pd.merge(this_df, disk_df, on = 'auc')                        \n",
    "                golden_df = pd.concat([golden_df, df]) # saving\n",
    "\n",
    "    if len(golden_df): # this will be empty if low auc, happens for groovy-1_6_BETA_2\n",
    "        \n",
    "        # SAVED\n",
    "        golden_df = golden_df[golden_df.auc >= 0.75]\n",
    "\n",
    "        ''' this shouldnt happen unless permutation imp didnt deem any var imp\n",
    "         which is usually not the case when AUC is high, but can happen '''\n",
    "        golden_df = golden_df[golden_df.imps != {}]\n",
    "                \n",
    "    return golden_df\n",
    "\n",
    "print(getImp('activemq-5.1.0').head())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d753a116-7d48-4d48-b289-c309061f53f5",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''  mp fails, dunno y; sequentially takes 1 min only, so wait 4 it'''\n",
    "\n",
    "files.reverse()\n",
    "obj = map(getImp, files)\n",
    "golden_df = pd.concat(obj)\n",
    "\n",
    "golden_df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "644015bb-f1ef-4755-b6d2-bcffe4441621",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>name</th>\n",
       "      <th>file</th>\n",
       "      <th>lib</th>\n",
       "      <th>imps</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.789803</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>wicket-1.5.3</td>\n",
       "      <td>rf</td>\n",
       "      <td>{'CountInput_Min': 0.005, 'AvgLineComment': 0....</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.755171</td>\n",
       "      <td>TAILED</td>\n",
       "      <td>wicket-1.5.3</td>\n",
       "      <td>rf</td>\n",
       "      <td>{'CountDeclClassMethod': 0.002}</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.783742</td>\n",
       "      <td>NOTNORMAL</td>\n",
       "      <td>wicket-1.5.3</td>\n",
       "      <td>rf</td>\n",
       "      <td>{'CountDeclClass': 0.004, 'MAJOR_LINE': 0.003,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.850505</td>\n",
       "      <td>NOTNORMAL</td>\n",
       "      <td>wicket-1.5.3</td>\n",
       "      <td>rf</td>\n",
       "      <td>{'CountDeclClass': 0.002}</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.841174</td>\n",
       "      <td>NOTNORMAL</td>\n",
       "      <td>wicket-1.5.3</td>\n",
       "      <td>rf</td>\n",
       "      <td>{'AvgEssential': 0.002}</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        auc       name          file lib  \\\n",
       "0  0.789803     TAILED  wicket-1.5.3  rf   \n",
       "1  0.755171     TAILED  wicket-1.5.3  rf   \n",
       "2  0.783742  NOTNORMAL  wicket-1.5.3  rf   \n",
       "3  0.850505  NOTNORMAL  wicket-1.5.3  rf   \n",
       "4  0.841174  NOTNORMAL  wicket-1.5.3  rf   \n",
       "\n",
       "                                                imps  \n",
       "0  {'CountInput_Min': 0.005, 'AvgLineComment': 0....  \n",
       "1                    {'CountDeclClassMethod': 0.002}  \n",
       "2  {'CountDeclClass': 0.004, 'MAJOR_LINE': 0.003,...  \n",
       "3                          {'CountDeclClass': 0.002}  \n",
       "4                            {'AvgEssential': 0.002}  "
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "golden_df = golden_df.reset_index(drop = True)\n",
    "golden_df.to_pickle('golden_imps_v4.pkl')\n",
    "golden_df.head()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "5297537e-98cf-4307-bcf2-03e407003977",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>AvgLineComment</th>\n",
       "      <th>CountInput_Min</th>\n",
       "      <th>CountDeclClassMethod</th>\n",
       "      <th>AvgEssential</th>\n",
       "      <th>AvgLineBlank</th>\n",
       "      <th>CountDeclClass</th>\n",
       "      <th>MAJOR_LINE</th>\n",
       "      <th>MaxInheritanceTree</th>\n",
       "      <th>AvgCyclomaticModified</th>\n",
       "      <th>CountPath_Min</th>\n",
       "      <th>...</th>\n",
       "      <th>CountLineComment</th>\n",
       "      <th>CountStmt</th>\n",
       "      <th>MINOR_COMMIT</th>\n",
       "      <th>ADEV</th>\n",
       "      <th>CountSemicolon</th>\n",
       "      <th>MaxNesting_Mean</th>\n",
       "      <th>CountPath_Max</th>\n",
       "      <th>MaxCyclomaticModified</th>\n",
       "      <th>CountOutput_Max</th>\n",
       "      <th>CountLineCode</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>wicket-1.5.3_rf_TAILED</th>\n",
       "      <td>0.003</td>\n",
       "      <td>0.005</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wicket-1.5.3_rf_TAILED</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.002</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wicket-1.5.3_rf_NOTNORMAL</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.002</td>\n",
       "      <td>0.002</td>\n",
       "      <td>0.004</td>\n",
       "      <td>0.003</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wicket-1.5.3_rf_NOTNORMAL</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.002</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>wicket-1.5.3_rf_NOTNORMAL</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.002</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 65 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                           AvgLineComment  CountInput_Min  \\\n",
       "wicket-1.5.3_rf_TAILED              0.003           0.005   \n",
       "wicket-1.5.3_rf_TAILED                NaN             NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL             NaN             NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL             NaN             NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL             NaN             NaN   \n",
       "\n",
       "                           CountDeclClassMethod  AvgEssential  AvgLineBlank  \\\n",
       "wicket-1.5.3_rf_TAILED                      NaN           NaN           NaN   \n",
       "wicket-1.5.3_rf_TAILED                    0.002           NaN           NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL                   NaN         0.002         0.002   \n",
       "wicket-1.5.3_rf_NOTNORMAL                   NaN           NaN           NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL                   NaN         0.002           NaN   \n",
       "\n",
       "                           CountDeclClass  MAJOR_LINE  MaxInheritanceTree  \\\n",
       "wicket-1.5.3_rf_TAILED                NaN         NaN                 NaN   \n",
       "wicket-1.5.3_rf_TAILED                NaN         NaN                 NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL           0.004       0.003                 NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL           0.002         NaN                 NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL             NaN         NaN                 NaN   \n",
       "\n",
       "                           AvgCyclomaticModified  CountPath_Min  ...  \\\n",
       "wicket-1.5.3_rf_TAILED                       NaN            NaN  ...   \n",
       "wicket-1.5.3_rf_TAILED                       NaN            NaN  ...   \n",
       "wicket-1.5.3_rf_NOTNORMAL                    NaN            NaN  ...   \n",
       "wicket-1.5.3_rf_NOTNORMAL                    NaN            NaN  ...   \n",
       "wicket-1.5.3_rf_NOTNORMAL                    NaN            NaN  ...   \n",
       "\n",
       "                           CountLineComment  CountStmt  MINOR_COMMIT  ADEV  \\\n",
       "wicket-1.5.3_rf_TAILED                  NaN        NaN           NaN   NaN   \n",
       "wicket-1.5.3_rf_TAILED                  NaN        NaN           NaN   NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL               NaN        NaN           NaN   NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL               NaN        NaN           NaN   NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL               NaN        NaN           NaN   NaN   \n",
       "\n",
       "                           CountSemicolon  MaxNesting_Mean  CountPath_Max  \\\n",
       "wicket-1.5.3_rf_TAILED                NaN              NaN            NaN   \n",
       "wicket-1.5.3_rf_TAILED                NaN              NaN            NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL             NaN              NaN            NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL             NaN              NaN            NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL             NaN              NaN            NaN   \n",
       "\n",
       "                           MaxCyclomaticModified  CountOutput_Max  \\\n",
       "wicket-1.5.3_rf_TAILED                       NaN              NaN   \n",
       "wicket-1.5.3_rf_TAILED                       NaN              NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL                    NaN              NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL                    NaN              NaN   \n",
       "wicket-1.5.3_rf_NOTNORMAL                    NaN              NaN   \n",
       "\n",
       "                           CountLineCode  \n",
       "wicket-1.5.3_rf_TAILED               NaN  \n",
       "wicket-1.5.3_rf_TAILED               NaN  \n",
       "wicket-1.5.3_rf_NOTNORMAL            NaN  \n",
       "wicket-1.5.3_rf_NOTNORMAL            NaN  \n",
       "wicket-1.5.3_rf_NOTNORMAL            NaN  \n",
       "\n",
       "[5 rows x 65 columns]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# converting the imps dict to a df fashion\n",
    "\n",
    "import multiprocessing\n",
    "num_processes = multiprocessing.cpu_count()\n",
    "chunk_size = int(golden_df.shape[0]/num_processes)\n",
    "\n",
    "chunks = [golden_df.iloc[golden_df.index[i:i + chunk_size]] for i in range(0, golden_df.shape[0], chunk_size)]\n",
    "\n",
    "def get_df_frm_rows(chunk):\n",
    "    all_importances = pd.DataFrame()\n",
    "    for i, row in chunk.iterrows():\n",
    "        imp_dict = row['imps']\n",
    "        inner_df = pd.DataFrame.from_records(imp_dict, index = [row['file'] + '_' + row['lib'] + '_' + row['name']])\n",
    "        all_importances = pd.concat([all_importances,inner_df])\n",
    "    return all_importances\n",
    "\n",
    "pool = multiprocessing.Pool(processes=num_processes)\n",
    "all_importances = pd.concat(pool.map(get_df_frm_rows, chunks))\n",
    "pool.terminate()\n",
    "all_importances.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "5adaa123-7f31-41b2-b86c-e7880b0fe668",
   "metadata": {},
   "outputs": [],
   "source": [
    "# NO NULLS because null fixed in the getImp function\n",
    "all_importances = all_importances.fillna(0)\n",
    "\n",
    "# Getting rankings for skott knott ranking clustering!\n",
    "all_importances.to_csv('RQ3_importances_v4.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "beb6c831",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Index(['Unnamed: 0', 'AvgLineComment', 'CountInput_Min',\n",
       "       'CountDeclClassMethod', 'AvgEssential', 'AvgLineBlank',\n",
       "       'CountDeclClass', 'MAJOR_LINE', 'MaxInheritanceTree',\n",
       "       'AvgCyclomaticModified', 'CountPath_Min', 'MaxNesting_Min', 'OWN_LINE',\n",
       "       'OWN_COMMIT', 'CountDeclMethodPublic', 'CountStmtExe', 'MINOR_LINE',\n",
       "       'MaxCyclomatic', 'AvgCyclomatic', 'AvgCyclomaticStrict', 'AvgLine',\n",
       "       'AvgLineCode', 'CountPath_Mean', 'MaxCyclomaticStrict', 'Added_lines',\n",
       "       'CountDeclInstanceVariable', 'Del_lines', 'CountDeclMethodProtected',\n",
       "       'CountClassCoupled', 'CountDeclMethodPrivate', 'PercentLackOfCohesion',\n",
       "       'CountClassBase', 'CountOutput_Min', 'CountClassDerived',\n",
       "       'CountOutput_Mean', 'CountInput_Mean', 'RatioCommentToCode', 'DDEV',\n",
       "       'CountLine', 'CountLineCodeExe', 'CountDeclFunction',\n",
       "       'CountDeclInstanceMethod', 'CountDeclMethodDefault', 'MaxNesting_Max',\n",
       "       'SumEssential', 'MAJOR_COMMIT', 'SumCyclomatic',\n",
       "       'SumCyclomaticModified', 'SumCyclomaticStrict', 'CountLineBlank',\n",
       "       'CountStmtDecl', 'CountDeclClassVariable', 'CountDeclMethod',\n",
       "       'CountInput_Max', 'CountLineCodeDecl', 'COMM', 'CountLineComment',\n",
       "       'CountStmt', 'MINOR_COMMIT', 'ADEV', 'CountSemicolon',\n",
       "       'MaxNesting_Mean', 'CountPath_Max', 'MaxCyclomaticModified',\n",
       "       'CountOutput_Max', 'CountLineCode'],\n",
       "      dtype='object')"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "imps = pd.read_csv('RQ3_importances_v4.csv')\n",
    "imps.columns"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Supplementary_Material/mac_corr_analysis.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue Jul 12 22:20:12 2022

@author: aadityabhatia
"""

import pandas as pd
from glob import glob
import numpy as np

files = glob('holo/jira/*.csv')
corr_threshold = 0.7


final_df = pd.DataFrame()

for file in files:

    df = pd.read_csv(file)
    
    for c in ['HeuBug', 'HeuBugCount', 'RealBug', 'RealBugCount', 'File']:
        del df[c]
        

    cor_matrix = df.corr()
    upper_tri = cor_matrix.where(np.triu(np.ones(cor_matrix.shape),k=1).astype(bool))
    upper_tri[np.isnan(upper_tri)] = 0

    # checking for cols to drop (not rows)
    to_drop = [column for column in upper_tri.columns if any(upper_tri[column] > corr_threshold)]
    # if wanna check for both then use cor_matrix instead of upper_tri
    # to_drop = [column for column in cor_matrix.columns if any(cor_matrix[column] > corr_threshold)]
    # to_drop = list(set(to_drop))

    inner_df = pd.DataFrame()
    inner_df['to_drop'] = to_drop
    inner_df['file'] = file
    
    final_df = final_df.append(inner_df)
    
#%%

grpr = final_df.groupby('to_drop', as_index=0).file.nunique()
grpr = grpr.sort_values(['file'], ascending = 0)
grpr.to_csv('corr_temp_res.csv', index=0)
